Graph Neural Networks as an Enabler of Terahertz-based Flow-guided Nanoscale Localization over Highly Erroneous Raw Data

Contemporary research advances in nanotechnology and material science are rooted in the emergence of nanodevices as a versatile tool that harmonizes sensing, computing, wireless communication, data storage, and energy harvesting. These devices offer novel pathways for disease diagnostics, treatment, and monitoring within the bloodstreams. Ensuring precise localization of events of diagnostic interest, which underpins the concept of flow-guided in-body nanoscale localization, would provide an added diagnostic value to the detected events. Raw data generated by the nanodevices is pivotal for this localization and consist of an event detection indicator and the time elapsed since the last passage of a nanodevice through the heart. The energy constraints of the nanodevices lead to intermittent operation and unreliable communication, intrinsically affecting this data. This posits a need for comprehensively modelling the features of this data. These imperfections also have profound implications for the viability of existing flow-guided localization approaches, which are ill-prepared to address the intricacies of the environment. Our first contribution lies in an analytical model of raw data for flow-guided localization, dissecting how communication and energy capabilities influence the nanodevices' data output. This model acts as a vital bridge, reconciling idealized assumptions with practical challenges of flow-guided localization. Toward addressing these practical challenges, we also present an integration of Graph Neural Networks (GNNs) into the flow-guided localization paradigm. GNNs excel in capturing complex dynamic interactions inherent to the localization of events sensed by the nanodevices. Our results highlight the potential of GNNs not only to enhance localization accuracy but also extend coverage to encompass the entire bloodstream.

==> visualization/reading_gerard.py <==
import csv
import pprint

i = 0
data = {}

with open('data1.csv', 'r') as file:
    reader = csv.reader(file)
    for row in reader:

        if i != 0:
            print('granularity = ' + row[0])
            print('region_type = ' + row[1])
            print('region_accuracy = ' + row[2])
            print('point_accuracy = ' + row[3])
            print('')
       
        i += 1




==> visualization/test.py <==
"""
/*
 * This program is free software; you can redistribute it and/or modify
 * it under the terms of the GNU General Public License version 2 as
 * published by the Free Software Foundation;
 *
 * This program is distributed in the hope that it will be useful,
 * but WITHOUT ANY WARRANTY; without even the implied warranty of
 * MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
 * GNU General Public License for more details.
 *
 * You should have received a copy of the GNU General Public License
 * along with this program; if not, write to the Free Software
 * Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
 *
 * Author: Arnau Brosa, Universitat Politècnica de Catalunya, Spain 
 *         Esteban Municio, i2Cat Foundation, Spain
 *         Carmen Delgado, i2Cat Foundation, Spain
 *         Jakob Struye, University of Antwerp - imec, Belgium
 *         Filip Lemic, i2Cat Foundation, Spain
 * 
 * Email: <filip.lemic@i2cat.net>
 *        <arnaubl.1001@gmail.com>
 * 
 * Status: Development
 * Maintainer: Filip Lemic
 
"""
import pandas as pd 
import numpy as np 
import sys
import random
from scipy.spatial import distance
import os

## This script helps in understanding the distance between the anchor and the nanonodes moving in the cardiovascular system

absolute_path = os.path.dirname(__file__)
relative_path = "csvNanoFiltered.csv"
full_path = os.path.join(absolute_path, relative_path)
data=pd.read_csv(full_path)
df = pd.DataFrame(data)
df.columns = ["row_nr", "id", "x", "y", "z", "time"]
df = df.dropna()
#df=df.drop(['ind1'],axis=1)
#df=df.drop(['ind2'],axis=1)
df["x"] = df["x"]
df["y"] = df["y"]
df["z"] = df["z"] # to have in meter because it is needed in met in nano-adhoc
df["time"] = df["time"] ## to have it in seconds
df = df.sort_values(by = ["id", "time"])

a = ''

store = []
store_2 = []

print('Time, nanonode ID, distance [cm], note')

for (idx, row) in df.iterrows():
    dist = distance.euclidean((row["x"], row["y"], row["z"]), (0, 0, 0)) * 100
    # print(row["time"], row["id"], dist, a)

    random.seed()
    if dist < 0.35 + random.uniform(0, 0.25):
        if dist > 0.2:
            a = 'Communication can be established'
            store.append(dist)

    elif dist < 1.0 + random.uniform(0, 0.35):
        store_2.append(dist)


print(store)
print(store_2)
    


from matplotlib import pyplot as plt
plt.scatter(store,np.linspace(120, 1080, len(store)), color="#08519c", label='Successful transmission')
plt.scatter(store_2,np.linspace(120, 1080, len(store_2)), color= "#6baed6", label='Unsuccessful transmission')
plt.xlim([0,0.7])
plt.ylim([0,1200])
plt.xlabel('Distance between the anchor and nanodevices [cm]', fontsize=14)
plt.ylabel('Simulation time [sec]', fontsize=14)
plt.xticks(fontsize=12)
plt.yticks(fontsize=12)
plt.legend(loc=2, fontsize=14)
plt.grid()
plt.show()

==> visualization/visualization_gerard.py <==
import matplotlib.pyplot as plt
import matplotlib.patches as mpatches


# granularity = 1
# region_type = 0
region_accuracy_1 = 0.13157894736842105
point_accuracy_1 = [91.19347564382005, 8.5, 56.127087934436794, 22.005681084665387, 6.726812023536855, 43.829214001622255, 31.196954979612993, 23.90083680543424, 4.924428900898052, 73.66478127300725, 17.95132307101624, 0.0, 39.87793876318083, 41.677331968349414, 24.82438317461282, 27.504545078950134, 92.90452088031023, 48.28301978956991, 51.86520991955976, 20.180436070610565, 21.360009363293827, 0.0, 62.24146527838174, 15.231546211727817, 21.86892772862904, 32.44225639501667, 17.613914953808536, 0.0, 43.289721643826724, 22.561028345356956, 26.73013280924732, 29.832867780352597, 39.131189606246316, 5.522680508593631, 0.0, 15.572411502397436, 4.924428900898052, 45.0, 31.196954979612993, 16.0, 73.66478127300725, 51.86520991955976, 29.832867780352597, 28.178005607210743, 51.657526073167695, 43.900455578501685, 0.0, 11.661903789690601, 4.031128874149275, 13.583077707206124, 9.394147114027968, 99.74592723515082, 16.62077013859466, 12.971121771072847, 26.086394921491163, 76.3053078101386, 0.0, 29.832867780352597, 32.973474187595095, 3.0, 37.1012129181783, 9.394147114027968, 57.62811813689564, 0.0, 0.0, 0.0, 3.0, 44.01136216933077, 10.04987562112089, 4.031128874149275, 51.86520991955976, 6.5, 36.0, 6.726812023536855, 25.238858928247925, 6.519202405202649]

# granularity = 1
# region_type = 1
region_accuracy_2 = 0.20652173913043478
point_accuracy_2 = [14.317821063276353, 18.0, 43.407948580876294, 19.313207915827967, 51.86520991955976, 0.0, 5.0, 7.0, 0.0, 30.602287496198713, 15.572411502397436, 45.0, 0.0, 9.656603957913983, 18.200274723201296, 79.66335418497015, 23.90083680543424, 21.914607000811127, 39.11521443121589, 17.755280904564703, 44.52527372178637, 54.94770240874499, 7.0, 42.720018726587654, 45.0, 54.94770240874499, 48.541219597369, 7.0, 14.534441853748634, 5.0, 29.832867780352597, 81.41252974819048, 8.381527307120106, 53.50233639758174, 25.51960031034969, 14.317821063276353, 67.8122407829147, 47.36296021154083, 0.0, 5.656854249492381, 29.832867780352597, 20.940391591371924, 12.0, 34.73110997362451, 15.231546211727817, 23.90083680543424, 9.013878188659973, 36.0, 60.508263898413084, 41.270449476592816, 0.0, 11.313708498984761, 33.97793401606401, 29.71952220342716, 7.0710678118654755, 15.074813431681335, 11.180339887498949, 51.86520991955976, 46.52418725781247, 54.94770240874499, 50.0, 10.977249200050075, 6.800735254367722, 34.38386249390839, 0.0, 17.95132307101624, 36.0, 23.0, 15.572411502397436, 43.829214001622255, 11.313708498984761, 36.0, 0.0, 35.70014005574768, 16.347782724271816, 23.0, 91.56008955871549, 80.049984384758, 43.900455578501685, 23.42007685726074, 31.196954979612993, 36.0, 51.86520991955976, 9.013878188659973, 0.0, 36.0, 58.67282164682384, 25.5, 37.589892258425, 28.50438562747845, 11.280514172678478, 50.0]

# granularity = 1
# region_type = 2
region_accuracy_3 = 0.38235294117647056
point_accuracy_3 = [35.6931365951495, 38.27531841800928, 27.730849247724095, 12.206555615733702, 29.068883707497267, 13.45362404707371, 36.0, 73.81734213584231, 12.206555615733702, 10.0, 50.0, 36.6742416417845, 35.6931365951495, 17.46424919657298, 67.23094525588644, 96.93296652842108, 29.410882339705484, 0.0, 0.0, 50.0, 65.11528238439882, 36.6742416417845, 17.46424919657298, 13.45362404707371, 41.593268686170845, 14.560219778561036, 41.593268686170845, 12.206555615733702, 0.0, 0.0, 0.0, 17.46424919657298, 65.11528238439882, 36.0, 0.0, 48.76474136094644, 0.0, 38.27531841800928, 41.593268686170845, 50.0, 13.0, 0.0, 50.0, 12.206555615733702, 60.530983801686226, 0.0, 0.0, 36.235341863986875, 37.48332962798263, 10.0, 13.0, 58.309518948453004, 36.6742416417845, 58.309518948453004, 10.0, 27.730849247724095, 67.23094525588644, 0.0, 35.6931365951495, 13.45362404707371, 27.730849247724095, 0.0, 60.40695324215582, 35.6931365951495, 29.410882339705484, 38.27531841800928, 0.0, 65.11528238439882]

# granularity = 5
# region_type = 0
region_accuracy_4 = 0.2261904761904762
point_accuracy_4 = [11.313708498984761, 25.5049014897137, 54.94770240874499, 92.90452088031023, 57.62811813689564, 0.0, 40.0, 18.9010581714358, 76.3053078101386, 22.20923231451281, 23.345235059857504, 2.5, 38.16084380618437, 28.853076092507017, 4.47213595499958, 35.106979363083916, 92.90452088031023, 0.0, 29.832867780352597, 10.965856099730654, 85.58621384311844, 4.924428900898052, 36.47259244967377, 9.340770846134703, 4.272001872658765, 134.78223176665387, 35.106979363083916, 10.965856099730654, 41.76421913552317, 22.090722034374522, 40.0, 31.50396800404673, 25.5049014897137, 9.300537618869138, 23.42007685726074, 0.0, 4.47213595499958, 26.443335644354704, 37.589892258425, 0.0, 22.610838109190027, 34.38386249390839, 37.1012129181783, 51.86520991955976, 16.0, 73.66478127300725, 29.832867780352597, 13.5, 4.924428900898052, 19.13765920900464, 37.589892258425, 28.853076092507017, 9.604686356149273, 89.60050223073529, 0.0, 74.28492444635049, 2.5, 18.172781845386247, 4.272001872658765, 12.509996003196804, 0.0, 29.832867780352597, 5.0, 0.0, 51.86520991955976, 12.175795661885921, 9.924716620639604, 4.272001872658765, 23.90083680543424, 85.57160744078611, 29.832867780352597, 0.0, 41.59627387158614, 19.1049731745428, 13.5, 22.02271554554524, 50.112373721467236, 89.60050223073529, 29.832867780352597, 18.9010581714358, 10.816653826391969, 36.0, 0.0, 44.52527372178637]

# granularity = 5
# region_type = 1
region_accuracy_5 = 0.17582417582417584
point_accuracy_5 = [48.56439024635232, 29.88728826775691, 43.407948580876294, 8.381527307120106, 36.5, 41.76421913552317, 14.0089257261219, 0.0, 31.196954979612993, 9.617692030835672, 18.200274723201296, 29.71952220342716, 0.0, 9.656603957913983, 18.200274723201296, 23.0, 1.8027756377319946, 19.313207915827967, 11.313708498984761, 44.52527372178637, 44.52527372178637, 7.0, 31.196954979612993, 29.832867780352597, 28.853076092507017, 23.90083680543424, 74.18389313051722, 56.28943062422998, 10.816653826391969, 50.0, 32.50384592629001, 18.200274723201296, 9.924716620639604, 90.17344398435716, 47.077064479425644, 0.0, 23.42007685726074, 7.0, 4.716990566028302, 5.656854249492381, 36.0, 31.945265689926575, 68.06247130394253, 44.52527372178637, 37.1012129181783, 23.42007685726074, 14.705441169852742, 51.86520991955976, 91.56008955871549, 28.570089254323307, 5.656854249492381, 10.735455276791944, 53.30337700371338, 29.71952220342716, 10.04987562112089, 46.11398920067532, 74.28492444635049, 42.24038352098617, 36.5, 69.42081820318744, 0.0, 48.56439024635232, 68.06247130394253, 35.106979363083916, 17.95132307101624, 0.0, 29.71952220342716, 9.604686356149273, 106.92286939658887, 35.62653505464712, 36.0, 0.0, 81.41252974819048, 48.74679476642541, 29.71952220342716, 68.17074152449862, 15.572411502397436, 40.607881008493905, 37.1012129181783, 9.656603957913983, 0.0, 29.832867780352597, 5.0, 32.44225639501667, 57.62811813689564, 43.289721643826724, 28.853076092507017, 9.604686356149273, 6.264982043070834, 20.524375751773793, 36.5]

# granularity = 5
# region_type = 2
region_accuracy_6 = 0.31746031746031744
point_accuracy_6 = [16.55294535724685, 96.93296652842108, 17.88854381999832, 18.027756377319946, 90.52071586106685, 14.422205101855956, 13.45362404707371, 35.6931365951495, 120.90492132250036, 18.027756377319946, 10.0, 45.5411901469428, 0.0, 14.560219778561036, 17.46424919657298, 67.23094525588644, 139.17614738165446, 10.0, 37.0, 45.5411901469428, 14.142135623730951, 111.36426715962351, 151.63442880823604, 17.88854381999832, 14.035668847618199, 5.656854249492381, 54.91812087098393, 33.54101966249684, 37.0, 36.0, 23.430749027719962, 63.97655820689325, 0.0, 51.62363799656123, 10.0, 96.93296652842108, 36.069377593742864, 110.11357772772621, 41.0, 36.235341863986875, 31.064449134018133, 28.160255680657446, 45.5411901469428, 113.21660655575224, 117.90250209389112, 103.0, 44.10215414239989, 14.422205101855956, 10.0, 22.847319317591726, 90.52071586106685, 90.52071586106685, 0.0, 14.866068747318506, 17.88854381999832, 0.0, 14.866068747318506, 37.0, 44.14748010928823, 53.0, 29.410882339705484, 10.770329614269007, 0.0]

region_accuracy = [region_accuracy_1, region_accuracy_4, region_accuracy_2, region_accuracy_5, region_accuracy_3, region_accuracy_6]
point_accuracy = [point_accuracy_1, point_accuracy_4, point_accuracy_2, point_accuracy_5, point_accuracy_3, point_accuracy_6]

COLOR_POINT_ACC = "#08519c"
COLOR_REGION_ACC = "#6baed6"

fig, ax1 = plt.subplots()
ax2 = ax1.twinx()

ax1.bar([1, 2, 6, 7, 11, 12], region_accuracy, color = COLOR_REGION_ACC)
bp2 = ax2.boxplot(point_accuracy, positions = [3, 4, 8, 9, 13, 14], notch = True, vert = True, patch_artist = True, whiskerprops = dict(color = COLOR_POINT_ACC), boxprops = dict(facecolor = COLOR_POINT_ACC, color = 'black'), capprops = dict(color = COLOR_POINT_ACC), flierprops= dict(color = COLOR_POINT_ACC,  markeredgecolor = COLOR_POINT_ACC))

i = 0
bp1 = ax1.patches

for bar in bp1: 
    if i % 2 == 1:
    	bar.set_hatch('/')
    i += 1

i = 0
for box in bp2['boxes']:
	if i % 2 == 1:
		box.set(hatch = '/')
	i += 1
	


# ax1.set_xlabel("Region type", fontsize = 14)
ax1.set_ylabel("Region accuracy", color = COLOR_REGION_ACC, fontsize = 14)
ax1.tick_params(axis = "y", labelcolor = COLOR_REGION_ACC)

ax2.set_ylabel("Point accuracy [cm]", color = COLOR_POINT_ACC, fontsize = 14)
ax2.tick_params(axis = "y", labelcolor = COLOR_POINT_ACC)
ax2.set_ylim(0,140)

ax1.set_xticks([2.5, 7.5, 12.5])
ax1.set_xticklabels(['Region type = 0', 'Region type = 1', 'Region type = 2'], fontsize = 14)

patch_1 = mpatches.Patch(facecolor = 'white', edgecolor = 'k', label = 'Granularity = 1')
patch_2 = mpatches.Patch(facecolor = 'white', edgecolor = 'k', label = 'Granularity = 5', hatch = '//')

plt.legend(handles = [patch_1, patch_2], fontsize = 12, loc = 2)

plt.grid()
plt.show()
